Ro-vibrational spin-averaged transitions in the hydrogen molecular ions

We reconsider the calculation of rovibrational transition frequencies in hydrogen molecular ions. Some previously neglected contributions, such as the deuteron polarizability, are included into consideration in comparison with our previous work. In particular, one-loop and two-loop QED corrections at $m\alpha^7$ and $m\alpha^8$ orders are recalculated in the framework of the adiabatic approximation, with systematic inclusion of corrections associated with vibrational motion. Improved theoretical transitions frequencies are obtained and found to be in very good agreement with recent high-precision spectroscopy experiments in HD$^+$. New values for the $m_p/m_e$ and $m_d/m_p$ mass ratios are determined.

==> anc/a7_a8_adiabat_SM.tex <==
\documentclass[fleqn,pra,floatfix]{revtex4}

\usepackage{amsmath,graphicx}
\usepackage{dcolumn}
\usepackage{verbatim}

\begin{document}

\title{Rovibrational spin-averaged transitions in the hydrogen molecular ions.\\
Supplemental material.}

\author{Vladimir I. Korobov}
\affiliation{Bogoliubov Laboratory of Theoretical Physics, Joint Institute
for Nuclear Research, Dubna 141980, Russia}
\author{J.-Ph.~Karr}
\affiliation{Laboratoire Kastler Brossel, Sorbonne Universit\'e, CNRS, ENS-Universit\'e PSL, Coll\`ege de France, 4 place Jussieu, F-75005 Paris, France}
\affiliation{Universit\'e d'Evry-Val d'Essonne, Universit\'e Paris-Saclay, Boulevard Fran\c cois Mitterrand, F-91000 Evry, France}

\maketitle


We give here the numerical values of various contributions of orders $m\alpha^6$ to $m\alpha^8$ for a range of rovibrational states ($v=0-9,L=0-4$) of HD$^+$. All calculations are done within the adiabatic approximation. Note that the leading logarithmic terms (such as $A_{62}^{\rm el}$ in the $m\alpha^7$-order one-loop self-energy correction, see Eq.~(\ref{a7se})) are not included in the Tables, because the corresponding effective potentials are proportional to delta functions. Expectation values of the delta functions may be taken from the Supplemental Materials (SM) of~\cite{KorobovMP18}.

%\section{The adiabatic approximation}

\vspace{5mm}

{\bf 1.} Relativistic correction of order $m\alpha^6$. Electronic and vibrational contributions to this term have been derived in~\cite{KorobovJPB07} and~\cite{Korobov17}, respectively:
\begin{equation}\label{a6rel}
\begin{array}{@{}l}
\displaystyle
\Delta E_{\rm el}^{(6)} =
   \left\langle
      \chi_{\rm ad}\bigl|\mathcal{E}_{\rm rel}^{(6)}(R)\bigr|\chi_{\rm ad}
   \right\rangle,
\\[3mm]\displaystyle
\Delta E_{\rm vb}^{(6)} =
   \left\langle \chi_{\rm ad} \bigl|
      \mathcal{E}_{\rm BP}^{(4)}(R) Q' (E_0-H_{\rm vb})^{-1} Q' \mathcal{E}_{\rm BP}^{(4)}(R)
   \bigr| \chi_{\rm ad} \right\rangle.
\end{array}
\end{equation}
Here $\mathcal{E}_{\rm rel}^{(6)}(R)$ is taken from~\cite{KorobovJPB07}, Eq.~(8), and $\mathcal{E}_{\rm BP}^{(4)}(R)$ from the SM of~\cite{KorobovMP18}.

\begin{table}[h]
\begin{center}
\begin{tabular}{|@{\hspace{2mm}}c@{\hspace{3mm}}c@{\hspace{3mm}}l@{\hspace{3mm}}l@{\hspace{3mm}}l@{\hspace{3mm}}l@{\hspace{3mm}}l@{\hspace{2mm}}|}
\hline\hline
        &                   & $~~~L=0$     & $~~~L=1$     & $~~~L=2$     & $~~~L=3$     & $~~~L=4$ \\
\hline
 $v=0$ & $\Delta E_{\rm el}^{(6)}$ & $-$0.0420430 & $-$0.0420454 & $-$0.0420502 & $-$0.0420579 & $-$0.0420687 \\
       & $\Delta E_{\rm vb}^{(6)}$ & $-$0.0238898 & $-$0.0237857 & $-$0.0235791 & $-$0.0232735 & $-$0.0228742 \\
\hline
 $v=1$ & $\Delta E_{\rm el}^{(6)}$ & $-$0.0427380 & $-$0.0427413 & $-$0.0427481 & $-$0.0427586 & $-$0.0427733 \\
       & $\Delta E_{\rm vb}^{(6)}$ & $-$0.0218020 & $-$0.0217043 & $-$0.0215105 & $-$0.0212239 & $-$0.0208493 \\
\hline
 $v=2$ & $\Delta E_{\rm el}^{(6)}$ & $-$0.0434825 & $-$0.0434869 & $-$0.0434958 & $-$0.0435095 & $-$0.0435285 \\
       & $\Delta E_{\rm vb}^{(6)}$ & $-$0.0198265 & $-$0.0197348 & $-$0.0195529 & $-$0.0192839 & $-$0.0189325 \\
\hline
 $v=3$ & $\Delta E_{\rm el}^{(6)}$ & $-$0.0442783 & $-$0.0442838 & $-$0.0442950 & $-$0.0443122 & $-$0.0443357 \\
       & $\Delta E_{\rm vb}^{(6)}$ & $-$0.0179527 & $-$0.0178666 & $-$0.0176959 & $-$0.0174435 & $-$0.0171137 \\
\hline
 $v=4$ & $\Delta E_{\rm el}^{(6)}$ & $-$0.0451263 & $-$0.0451331 & $-$0.0451467 & $-$0.0451676 & $-$0.0451960 \\
       & $\Delta E_{\rm vb}^{(6)}$ & $-$0.0161720 & $-$0.0160912 & $-$0.0159310 & $-$0.0156943 & $-$0.0153850 \\
\hline
 $v=5$ & $\Delta E_{\rm el}^{(6)}$ & $-$0.0460270 & $-$0.0460351 & $-$0.0460513 & $-$0.0460760 & $-$0.0461096 \\
       & $\Delta E_{\rm vb}^{(6)}$ & $-$0.0144778 & $-$0.0144021 & $-$0.0142519 & $-$0.0140301 & $-$0.0137405 \\
\hline
 $v=6$ & $\Delta E_{\rm el}^{(6)}$ & $-$0.0469799 & $-$0.0469893 & $-$0.0470082 & $-$0.0470368 & $-$0.0470758 \\
       & $\Delta E_{\rm vb}^{(6)}$ & $-$0.0128655 & $-$0.0127946 & $-$0.0126542 & $-$0.0124467 & $-$0.0121759 \\
\hline
 $v=7$ & $\Delta E_{\rm el}^{(6)}$ & $-$0.0479835 & $-$0.0479942 & $-$0.0480158 & $-$0.0480485 & $-$0.0480929 \\
       & $\Delta E_{\rm vb}^{(6)}$ & $-$0.0113325 & $-$0.0112664 & $-$0.0111354 & $-$0.0109420 & $-$0.0106896 \\
\hline
 $v=8$ & $\Delta E_{\rm el}^{(6)}$ & $-$0.0490350 & $-$0.0490471 & $-$0.0490714 & $-$0.0491082 & $-$0.0491579 \\
       & $\Delta E_{\rm vb}^{(6)}$ & $-$0.00987872& $-$0.00981731& $-$0.00969566& $-$0.00951608& $-$0.00928192\\
\hline
 $v=9$ & $\Delta E_{\rm el}^{(6)}$ & $-$0.0501302 & $-$0.0501437 & $-$0.0501707 & $-$0.0502115 & $-$0.0502665 \\
       & $\Delta E_{\rm vb}^{(6)}$ & $-$0.00850621& $-$0.00844949& $-$0.00833719& $-$0.00817151& $-$0.00795567\\
\hline\hline
\end{tabular}
\caption{Relativistic corrections of order $m\alpha^6$ [in units of $\alpha^4\!\times\!\hbox{(1 a.u.)}$].}\label{tab:a6rel}
\end{center}
\end{table}

\clearpage
\newpage

{\bf 2.} One-loop self-energy correction of order $m\alpha^7$:
\begin{equation}\label{a7se}
\begin{array}{@{}l}
\displaystyle
\Delta E_{\rm el-SE}^{(7)} =
   \left\langle
      \chi_{\rm ad}\bigl|\mathcal{E}_{\rm 1loop-SE}^{(7)}(R)\bigr|\chi_{\rm ad}
   \right\rangle = \alpha^5 \left( A_{62}^{\rm el} \ln^2(\alpha^{-2}) \!+\!
      A_{61}^{\rm el} \ln(\alpha^{-2}) \!+\! A_{60}^{\rm el} \right),
\\[3mm]\displaystyle
\Delta E_{\rm vb-SE}^{(7)} =
   2\left\langle \chi_{\rm ad} \bigl|
      \mathcal{E}_{\rm BP}^{(4)}(R) Q' (E_0-H_{\rm vb})^{-1} Q' \mathcal{E}_{\rm SE}^{(5)}(R)
   \bigr| \chi_{\rm ad} \right\rangle = \alpha^5 \left(
      A_{61}^{\rm vb} \ln(\alpha^{-2}) \!+\! A_{60}^{\rm vb} \right),
\end{array}
\end{equation}
where $\mathcal{E}_{\rm 1loop-SE}^{(7)}(R)$ is taken from Eq.~(20) of~\cite{KorobovPRA14} and from the SM of~\cite{Korobov13}. Data for the leading-order corrections $\mathcal{E}_{\rm BP}^{(4)}(R)$ and $\mathcal{E}_{\rm SE}^{(5)}(R)$ can be found in the SM to Ref.~\cite{KorobovMP18} (see also~\cite{Korobov13} for details on the nonrelativistic Bethe logarithm $\beta(R)$, which enters in $\mathcal{E}_{\rm SE}^{(5)}(R)$).

\begin{table}[h]
\begin{center}
\begin{tabular}{|@{\hspace{2mm}}c@{\hspace{4mm}}c@{\hspace{5mm}}r@{\hspace{5mm}}r@{\hspace{5mm}}r@{\hspace{5mm}}r@{\hspace{5mm}}r@{\hspace{2mm}}|}
\hline\hline
        &                   & $L=0~~~$     & $L=1~~~$     & $L=2~~~$     & $L=3~~~$     & $L=4~~~$ \\
\hline
 $v=0$ & $A_{61}^{\rm el}$ &    2.06947  &    2.06781  &    2.06453  &    2.05964  &    2.05321  \\
       & $A_{60}^{\rm el}$ & $-$12.4697  & $-$12.4589  & $-$12.4375  & $-$12.4056  & $-$12.3637  \\
       & $A_{61}^{\rm vb}$ &    0.170602 &    0.169947 &    0.168648 &    0.166724 &    0.164207 \\
       & $A_{60}^{\rm vb}$ & $-$0.375948 & $-$0.374488 & $-$0.371591 & $-$0.367306 & $-$0.361699 \\
\hline
 $v=1$ & $A_{61}^{\rm el}$ &    2.03005  &    2.02849  &    2.02540  &    2.02080  &    2.01475  \\
       & $A_{60}^{\rm el}$ & $-$12.1997  & $-$12.1896  & $-$12.1693  & $-$12.1393  & $-$12.0998  \\
       & $A_{61}^{\rm vb}$ &    0.156671 &    0.156054 &    0.154830 &    0.153019 &    0.150649 \\
       & $A_{60}^{\rm vb}$ & $-$0.346002 & $-$0.344624 & $-$0.341890 & $-$0.337846 & $-$0.332555 \\
\hline
 $v=2$ & $A_{61}^{\rm el}$ &    1.99367  &    1.99221  &    1.98930  &    1.98497  &    1.97929  \\
       & $A_{60}^{\rm el}$ & $-$11.9484  & $-$11.9389  & $-$11.9198  & $-$11.8915  & $-$11.8543  \\
       & $A_{61}^{\rm vb}$ &    0.143445 &    0.142864 &    0.141711 &    0.140004 &    0.137770 \\
       & $A_{60}^{\rm vb}$ & $-$0.317508 & $-$0.316206 & $-$0.313624 & $-$0.309804 & $-$0.304807 \\
\hline
 $v=3$ & $A_{61}^{\rm el}$ &    1.96018  &    1.95880  &    1.95607  &    1.95202  &    1.94668  \\
       & $A_{60}^{\rm el}$ & $-$11.7149  & $-$11.7059  & $-$11.6880  & $-$11.6613  & $-$11.6263  \\
       & $A_{61}^{\rm vb}$ &    0.130853 &    0.130304 &    0.129216 &    0.127606 &    0.125499 \\
       & $A_{60}^{\rm vb}$ & $-$0.290313 & $-$0.289082 & $-$0.286641 & $-$0.283030 & $-$0.278308 \\
\hline
 $v=4$ & $A_{61}^{\rm el}$ &    1.92944  &    1.92815  &    1.92559  &    1.92179  &    1.91680  \\
       & $A_{60}^{\rm el}$ & $-$11.4982  & $-$11.4897  & $-$11.4729  & $-$11.4478  & $-$11.4149  \\
       & $A_{61}^{\rm vb}$ &    0.118829 &    0.118311 &    0.117284 &    0.115764 &    0.113776 \\
       & $A_{60}^{\rm vb}$ & $-$0.264284 & $-$0.263120 & $-$0.260812 & $-$0.257397 & $-$0.252932 \\
\hline
 $v=5$ & $A_{61}^{\rm el}$ &    1.90132  &    1.90012  &    1.89773  &    1.89418  &    1.88952  \\
       & $A_{60}^{\rm el}$ & $-$11.2975  & $-$11.2895  & $-$11.2737  & $-$11.2502  & $-$11.2193  \\
       & $A_{61}^{\rm vb}$ &    0.107320 &    0.106831 &    0.105862 &    0.104428 &    0.102551 \\
       & $A_{60}^{\rm vb}$ & $-$0.239310 & $-$0.238209 & $-$0.236026 & $-$0.232797 & $-$0.228574 \\
\hline
 $v=6$ & $A_{61}^{\rm el}$ &    1.87573  &    1.87461  &    1.87238  &    1.86907  &    1.86473  \\
       & $A_{60}^{\rm el}$ & $-$11.1120  & $-$11.1046  & $-$11.0897  & $-$11.0677  & $-$11.0388  \\
       & $A_{61}^{\rm vb}$ &    0.096285 &    0.095823 &    0.094909 &    0.093555 &    0.091785 \\
       & $A_{60}^{\rm vb}$ & $-$0.215304 & $-$0.214262 & $-$0.212198 & $-$0.209145 & $-$0.205154 \\
\hline
 $v=7$ & $A_{61}^{\rm el}$ &    1.85254  &    1.85150  &    1.84943  &    1.84635  &    1.84232  \\
       & $A_{60}^{\rm el}$ & $-$10.9412  & $-$10.9342  & $-$10.9204  & $-$10.8998  & $-$10.8728  \\
       & $A_{61}^{\rm vb}$ &    0.085691 &    0.085256 &    0.084394 &    0.083118 &    0.081449 \\
       & $A_{60}^{\rm vb}$ & $-$0.192197 & $-$0.191213 & $-$0.189263 & $-$0.186378 & $-$0.182608 \\
\hline
 $v=8$ & $A_{61}^{\rm el}$ &    1.83166  &    1.83069  &    1.82878  &    1.82594  &    1.82221  \\
       & $A_{60}^{\rm el}$ & $-$10.7844  & $-$10.7779  & $-$10.7650  & $-$10.7458  & $-$10.7207  \\
       & $A_{61}^{\rm vb}$ &    0.075520 &    0.075110 &    0.074298 &    0.073097 &    0.071527 \\
       & $A_{60}^{\rm vb}$ & $-$0.169946 & $-$0.169018 & $-$0.167178 & $-$0.164458 & $-$0.160903 \\
\hline
 $v=9$ & $A_{61}^{\rm el}$ &    1.81299  &    1.81210  &    1.81034  &    1.80772  &    1.80429  \\
       & $A_{60}^{\rm el}$ & $-$10.6410  & $-$10.6350  & $-$10.6230  & $-$10.6053  & $-$10.5820  \\
       & $A_{61}^{\rm vb}$ &    0.065763 &    0.065378 &    0.064615 &    0.063488 &    0.062014 \\
       & $A_{60}^{\rm vb}$ & $-$0.148535 & $-$0.147661 & $-$0.145929 & $-$0.143370 & $-$0.140025 \\
\hline\hline
\end{tabular}
\caption{Radiative one-loop self-energy corrections of order $m\alpha^7$ [in units of $\alpha^5\ln^k{\alpha}\!\times\!\hbox{(1 a.u.)}$ for $A_{6k}$].}\label{tab:a7se}
\end{center}
\end{table}

\clearpage
\newpage

{\bf 3.} The one-loop vacuum polarization contribution of orders $m\alpha^7$ and $m\alpha^8$ (Uehling potential) was discussed in~\cite{KarrVP17}. It may be written in the form:
\begin{equation}\label{a7vp}
\begin{array}{@{}l}
\displaystyle
\Delta E_{\rm el-VP}^{(7-8)} =
   \left\langle
      \chi_{\rm ad}\bigl|\mathcal{E}_{\rm 1loop-VP}^{(7-8)}(R)\bigr|\chi_{\rm ad}
   \right\rangle = \alpha^5 \left(
      V_{61}^{\rm el} \ln(\alpha^{-2}) \!+\! V_{60}^{\rm el} \right),
\\[3mm]\displaystyle
\Delta E_{\rm vb-VP}^{(7)} =
   2\left\langle \chi_{\rm ad} \bigl|
      \mathcal{E}_{\rm BP}^{(4)}(R) Q' (E_0-H_{\rm vb})^{-1} Q' \mathcal{E}_{\rm VP}^{(5)}(R)
   \bigr| \chi_{\rm ad} \right\rangle = \alpha^5 \, V_{60}^{\rm vb},
\end{array}
\end{equation}
Here $\mathcal{E}_{\rm 1loop-VP}^{(7-8)}(R)$ is taken from Eq.~(16) of~\cite{KarrVP17}; the first two terms in the $\alpha$-expansion of the Uehling potential are taken into account in the calculation of matrix elements. $\mathcal{E}_{\rm VP}^{(5)}(R)$ is proportional to delta-function expectation values (see Eq.~(10) of the main paper).

\begin{table}[h]
\begin{center}
\begin{tabular}{|@{\hspace{2mm}}c@{\hspace{4mm}}c@{\hspace{5mm}}r@{\hspace{5mm}}r@{\hspace{5mm}}r@{\hspace{5mm}}r@{\hspace{5mm}}r@{\hspace{2mm}}|}
\hline\hline
        &                   & $L=0~~~$     & $L=1~~~$     & $L=2~~~$     & $L=3~~~$     & $L=4~~~$ \\
\hline
 $v=0$ & $V_{60}^{\rm el}$ & $-$0.208342  & $-$0.208197  & $-$0.207910  & $-$0.207483  & $-$0.206923  \\
       & $V_{60}^{\rm vb}$ & $-$0.0341205 & $-$0.0339895 & $-$0.0337295 & $-$0.0333449 & $-$0.0328414 \\
\hline
 $v=1$ & $V_{60}^{\rm el}$ & $-$0.205650  & $-$0.205514  & $-$0.205244  & $-$0.204843  & $-$0.204317  \\
       & $V_{60}^{\rm vb}$ & $-$0.0313341 & $-$0.0312107 & $-$0.0309660 & $-$0.0306038 & $-$0.0301298 \\
\hline
 $v=2$ & $V_{60}^{\rm el}$ & $-$0.203229  & $-$0.203102  & $-$0.202848  & $-$0.202473  & $-$0.201981  \\
       & $V_{60}^{\rm vb}$ & $-$0.0286891 & $-$0.0285728 & $-$0.0283421 & $-$0.0280007 & $-$0.0275540 \\
\hline
 $v=3$ & $V_{60}^{\rm el}$ & $-$0.201071  & $-$0.200952  & $-$0.200716  & $-$0.200366  & $-$0.199906  \\
       & $V_{60}^{\rm vb}$ & $-$0.0261705 & $-$0.0260608 & $-$0.0258432 & $-$0.0255212 & $-$0.0250999 \\
\hline
 $v=4$ & $V_{60}^{\rm el}$ & $-$0.199170  & $-$0.199059  & $-$0.198839  & $-$0.198513  & $-$0.198086  \\
       & $V_{60}^{\rm vb}$ & $-$0.0237657 & $-$0.0236622 & $-$0.0234568 & $-$0.0231529 & $-$0.0227553 \\
\hline
 $v=5$ & $V_{60}^{\rm el}$ & $-$0.197516  & $-$0.197414  & $-$0.197210  & $-$0.196908  & $-$0.196513  \\
       & $V_{60}^{\rm vb}$ & $-$0.0214640 & $-$0.0213662 & $-$0.0211724 & $-$0.0208855 & $-$0.0205103 \\
\hline
 $v=6$ & $V_{60}^{\rm el}$ & $-$0.196103  & $-$0.196009  & $-$0.195821  & $-$0.195543  & $-$0.195180  \\
       & $V_{60}^{\rm vb}$ & $-$0.0192569 & $-$0.0191647 & $-$0.0189817 & $-$0.0187110 & $-$0.0183570 \\
\hline
 $v=7$ & $V_{60}^{\rm el}$ & $-$0.194923  & $-$0.194836  & $-$0.194665  & $-$0.194411  & $-$0.194078  \\
       & $V_{60}^{\rm vb}$ & $-$0.0171382 & $-$0.0170512 & $-$0.0168787 & $-$0.0166235 & $-$0.0162898 \\
\hline
 $v=8$ & $V_{60}^{\rm el}$ & $-$0.193968  & $-$0.193890  & $-$0.193733  & $-$0.193503  & $-$0.193201  \\
       & $V_{60}^{\rm vb}$ & $-$0.0151039 & $-$0.0150220 & $-$0.0148596 & $-$0.0146194 & $-$0.0143053 \\
\hline
 $v=9$ & $V_{60}^{\rm el}$ & $-$0.193231  & $-$0.193160  & $-$0.193020  & $-$0.192812  & $-$0.192541  \\
       & $V_{60}^{\rm vb}$ & $-$0.0131525 & $-$0.0130756 & $-$0.0129230 & $-$0.0126975 & $-$0.0124028 \\
\hline\hline
\end{tabular}
\caption{Radiative one-loop vacuum polarization corrections of orders $m\alpha^7$ and $m\alpha^8$ [in units of $\alpha^5\!\times\!\hbox{(1 a.u.)}$].}\label{tab:a7VP}
\end{center}
\end{table}

\clearpage
\newpage

{\bf 4.} One-loop self-energy correction of order $m\alpha^8$. The electronic contribution defined by Eq.~(12) of the main text involves delta functions, whereas the vibrational contribution is written as
\begin{equation}\label{1loop-vb-a8}
\Delta E_{\rm vb-1loop}^{(8)} =
   2\left\langle \chi_{\rm ad} \bigl|
      \mathcal{E}_{\rm BP}^{(4)}(R) Q' (E_0-H_{\rm vb})^{-1} Q' \bigl(\mathcal{E}_{\rm SE}^{(6)}(R)+\mathcal{E}_{\rm VP}^{(6)}(R) \bigr)  \bigr| \chi_{\rm ad} \right\rangle = \alpha^6 \, A_{70}^{\rm vb}.
\end{equation}
Here too, the terms $\mathcal{E}_{\rm SE}^{(6)}(R)$ and $\mathcal{E}_{\rm VP}^{(6)}(R)$ involve delta-function expectation values (see main text).

\begin{table}[h]
\begin{center}
\begin{tabular}{|@{\hspace{2mm}}c@{\hspace{4mm}}c@{\hspace{5mm}}r@{\hspace{5mm}}r@{\hspace{5mm}}r@{\hspace{5mm}}r@{\hspace{5mm}}r@{\hspace{2mm}}|}
\hline\hline
        &                   & $L=0~~~$     & $L=1~~~$     & $L=2~~~$     & $L=3~~~$     & $L=4~~~$ \\
\hline
 $v=0$ & $A_{70}^{\rm vb}$ &    1.23069  &    1.22596  &    1.21659  &    1.20271  &    1.18455  \\
 $v=1$ & $A_{70}^{\rm vb}$ &    1.13019  &    1.12574  &    1.11691  &    1.10384  &    1.08675  \\
 $v=2$ & $A_{70}^{\rm vb}$ &    1.03478  &    1.03059  &    1.02227  &    1.00995  &    0.99384  \\
 $v=3$ & $A_{70}^{\rm vb}$ &    0.94394  &    0.93999  &    0.93214  &    0.92052  &    0.90532  \\
 $v=4$ & $A_{70}^{\rm vb}$ &    0.85720  &    0.85347  &    0.84606  &    0.83510  &    0.82076  \\
 $v=5$ & $A_{70}^{\rm vb}$ &    0.77418  &    0.77066  &    0.76366  &    0.75332  &    0.73978  \\
 $v=6$ & $A_{70}^{\rm vb}$ &    0.69458  &    0.69125  &    0.68465  &    0.67489  &    0.66212  \\
 $v=7$ & $A_{70}^{\rm vb}$ &    0.61816  &    0.61502  &    0.60880  &    0.59959  &    0.58755  \\
 $v=8$ & $A_{70}^{\rm vb}$ &    0.54478  &    0.54183  &    0.53597  &    0.52730  &    0.51598  \\
 $v=9$ & $A_{70}^{\rm vb}$ &    0.47440  &    0.47162  &    0.46612  &    0.45799  &    0.44735  \\
\hline\hline
\end{tabular}
\caption{Radiative one-loop self-energy vibrational correction of order $m\alpha^8$ [in units of $\alpha^6\!\times\!\hbox{(1 a.u.)}$].}\label{tab:a8se}
\end{center}
\end{table}

\clearpage
\newpage

{\bf 5.} Two-loop $m\alpha^8$-order corrections. The electronic contribution (calculated in~\cite{Korobov17}) and the vibrational contribution are written in Eqs.~(15) and (17) of the main text, respectively. They can be expressed in the form:
\vspace*{-3mm}
\begin{equation}\label{1loop-vb-a8}
\begin{array}{@{}l}
\displaystyle
\Delta E_{\rm el-2loop}^{(8+)} = \frac{\alpha^6}{\pi} \left( B_{63}^{\rm el} \ln^3(\alpha^{-2}) \!+\! B_{62}^{\rm el} \ln^2(\alpha^{-2}) \!+\!
      B_{61}^{\rm el} \ln(\alpha^{-2}) \!+\! G_{60}^{\rm el} \right),
\\[3mm]\displaystyle
\Delta E_{\rm vb-2loop}^{(8)} = \frac{\alpha^6}{\pi} \left( B_{62}^{\rm vb} \ln^2(\alpha^{-2}) \!+\!
      B_{61}^{\rm vb} \ln(\alpha^{-2}) \!+\! B_{60}^{\rm vb} \right).
\end{array}
\end{equation}

\vspace*{-4mm}

\begin{table}[h]
\begin{center}
\begin{tabular}{|@{\hspace{2mm}}c@{\hspace{4mm}}c@{\hspace{5mm}}r@{\hspace{5mm}}r@{\hspace{5mm}}r@{\hspace{5mm}}r@{\hspace{5mm}}r@{\hspace{2mm}}|}
\hline\hline
        &                   & $L=0~~~$     & $L=1~~~$     & $L=2~~~$     & $L=3~~~$     & $L=4~~~$ \\
\hline
 $v=0$ & $B_{62}^{\rm el}$ &    0.570282 &    0.568869 &    0.566054 &    0.561863 &    0.556331 \\
       & $B_{61}^{\rm el}$ &     17.3590 &     17.3478 &     17.3255 &     17.2923 &     17.2488 \\
       & $B_{62}^{\rm vb}$ & $-$0.304790 & $-$0.303780 & $-$0.301774 & $-$0.298803 & $-$0.294912 \\
       & $B_{61}^{\rm vb}$ &     1.46513 &     1.46021 &     1.45046 &     1.43601 &     1.41709 \\
       & $B_{60}^{\rm vb}$ &  $-$1.73867 &  $-$1.73277 &  $-$1.72108 &  $-$1.70376 &  $-$1.68109 \\
\hline
 $v=1$ & $B_{62}^{\rm el}$ &    0.522533 &    0.521181 &    0.518489 &    0.514480 &    0.509186 \\
       & $B_{61}^{\rm el}$ &     17.1126 &     17.1021 &     17.0812 &     17.0502 &     17.0094 \\
       & $B_{62}^{\rm vb}$ & $-$0.282101 & $-$0.281147 & $-$0.279253 & $-$0.276448 & $-$0.272774 \\
       & $B_{61}^{\rm vb}$ &     1.35863 &     1.35398 &     1.34475 &     1.33108 &     1.31318 \\
       & $B_{60}^{\rm vb}$ &  $-$1.61535 &  $-$1.60976 &  $-$1.59867 &  $-$1.58226 &  $-$1.56077 \\
\hline
 $v=2$ & $B_{62}^{\rm el}$ &    0.476256 &    0.474960 &    0.472379 &    0.468534 &    0.463456 \\
       & $B_{61}^{\rm el}$ &     16.8899 &     16.8801 &     16.8605 &     16.8316 &     16.7935 \\
       & $B_{62}^{\rm vb}$ & $-$0.260536 & $-$0.259634 & $-$0.257844 & $-$0.255192 & $-$0.251719 \\
       & $B_{61}^{\rm vb}$ &     1.25722 &     1.25282 &     1.24407 &     1.23113 &     1.21418 \\
       & $B_{60}^{\rm vb}$ &  $-$1.49771 &  $-$1.49241 &  $-$1.48189 &  $-$1.46631 &  $-$1.44593 \\
\hline
 $v=3$ & $B_{62}^{\rm el}$ &    0.431275 &    0.430029 &    0.427548 &    0.423851 &    0.418968 \\
       & $B_{61}^{\rm el}$ &     16.6901 &     16.6809 &     16.6627 &     16.6357 &     16.6002 \\
       & $B_{62}^{\rm vb}$ & $-$0.239976 & $-$0.239122 & $-$0.237427 & $-$0.234917 & $-$0.231630 \\
       & $B_{61}^{\rm vb}$ &     1.16037 &     1.15619 &     1.14790 &     1.13562 &     1.11955 \\
       & $B_{60}^{\rm vb}$ &  $-$1.38515 &  $-$1.38011 &  $-$1.37011 &  $-$1.35532 &  $-$1.33596 \\
\hline
 $v=4$ & $B_{62}^{\rm el}$ &    0.387434 &    0.386234 &    0.383843 &    0.380281 &    0.375574 \\
       & $B_{61}^{\rm el}$ &     16.5123 &     16.5038 &     16.4869 &     16.4618 &     16.4289 \\
       & $B_{62}^{\rm vb}$ & $-$0.220313 & $-$0.219504 & $-$0.217898 & $-$0.215520 & $-$0.212405 \\
       & $B_{61}^{\rm vb}$ &     1.06758 &     1.06361 &     1.05574 &     1.04410 &     1.02885 \\
       & $B_{60}^{\rm vb}$ &  $-$1.27711 &  $-$1.27233 &  $-$1.26283 &  $-$1.24877 &  $-$1.23037 \\
\hline
 $v=5$ & $B_{62}^{\rm el}$ &    0.344605 &    0.343446 &    0.341138 &    0.337699 &    0.333153 \\
       & $B_{61}^{\rm el}$ &     16.3556 &     16.3478 &     16.3321 &     16.3090 &     16.2786 \\
       & $B_{62}^{\rm vb}$ & $-$0.201456 & $-$0.200689 & $-$0.199166 & $-$0.196911 & $-$0.193957 \\
       & $B_{61}^{\rm vb}$ &     0.97843 &     0.97467 &     0.96720 &     0.95613 &     0.94165 \\
       & $B_{60}^{\rm vb}$ &  $-$1.17315 &  $-$1.16859 &  $-$1.15956 &  $-$1.14618 &  $-$1.12868 \\
\hline
 $v=6$ & $B_{62}^{\rm el}$ &    0.302686 &    0.301565 &    0.299333 &    0.296005 &    0.291607 \\
       & $B_{61}^{\rm el}$ &     16.2194 &     16.2122 &     16.1978 &     16.1765 &     16.1485 \\
       & $B_{62}^{\rm vb}$ & $-$0.183326 & $-$0.182598 & $-$0.181153 & $-$0.179014 & $-$0.176211 \\
       & $B_{61}^{\rm vb}$ &     0.89258 &     0.88900 &     0.88190 &     0.87139 &     0.85763 \\
       & $B_{60}^{\rm vb}$ &  $-$1.07284 &  $-$1.06851 &  $-$1.05991 &  $-$1.04719 &  $-$1.03054 \\
\hline
 $v=7$ & $B_{62}^{\rm el}$ &    0.261604 &    0.260518 &    0.258356 &    0.255133 &    0.250871 \\
       & $B_{61}^{\rm el}$ &     16.1029 &     16.0963 &     16.0831 &     16.0636 &     16.0381 \\
       & $B_{62}^{\rm vb}$ & $-$0.165860 & $-$0.165169 & $-$0.163798 & $-$0.161767 & $-$0.159108 \\
       & $B_{61}^{\rm vb}$ &     0.80972 &     0.80632 &     0.79957 &     0.78958 &     0.77651 \\
       & $B_{60}^{\rm vb}$ &  $-$0.97587 &  $-$0.97174 &  $-$0.96356 &  $-$0.95145 &  $-$0.93560 \\
\hline
 $v=8$ & $B_{62}^{\rm el}$ &    0.221319 &    0.220267 &    0.218171 &    0.215046 &    0.210914 \\
       & $B_{61}^{\rm el}$ &     16.0053 &     15.9992 &     15.9873 &     15.9696 &     15.9464 \\
       & $B_{62}^{\rm vb}$ & $-$0.149008 & $-$0.148353 & $-$0.147051 & $-$0.145124 & $-$0.142601 \\
       & $B_{61}^{\rm vb}$ &     0.72963 &     0.72640 &     0.71998 &     0.71049 &     0.69807 \\
       & $B_{60}^{\rm vb}$ &  $-$0.88195 &  $-$0.87803 &  $-$0.87024 &  $-$0.85872 &  $-$0.84365 \\
\hline
 $v=9$ & $B_{62}^{\rm el}$ &    0.181830 &    0.180810 &    0.178778 &    0.175747 &    0.171740 \\
       & $B_{61}^{\rm el}$ &     15.9257 &     15.9202 &     15.9094 &     15.8935 &     15.8726 \\
       & $B_{62}^{\rm vb}$ & $-$0.132737 & $-$0.132115 & $-$0.130881 & $-$0.129054 & $-$0.126662 \\
       & $B_{61}^{\rm vb}$ &     0.65214 &     0.64907 &     0.64298 &     0.63397 &     0.62218 \\
       & $B_{60}^{\rm vb}$ &  $-$0.79092 &  $-$0.78719 &  $-$0.77978 &  $-$0.76883 &  $-$0.75450 \\
\hline\hline
\end{tabular}
\caption{Radiative two-loop self-energy corrections of order $m\alpha^8$ [in units of $\alpha^5\ln^k{\alpha}\!\times\!\hbox{(1 a.u.)}$ for $B_{6k}$].}\label{tab:a8_2loop}
\vspace*{-10mm}
\end{center}
\end{table}


\clearpage

\begin{thebibliography}{99}

\bibitem{KorobovMP18} V.I.~Korobov,
  Ro-vibrational states of H$^+_2$. Variational calculations.
  Mol.\ Phys.\ \textbf{116}, 93 (2018).

\bibitem{KorobovJPB07} V.I.~Korobov and Ts.~Tsogbayar,
  Relativistic corrections of order $m\alpha^6$ to the two-centre problem.
  J.~Phys.~B:\ At.\ Mol.\ Opt.\ Phys.\ \textbf{40}, 2661 (2007).

\bibitem{Korobov17} V.I.~Korobov, L.~Hilico, and J.-Ph.~Karr,
  Fundamental transitions and ionization energies of the hydrogen molecular ions with few ppt uncertainty.
  Phys.\ Rev.\ Lett.\ \textbf{118}, 233001 (2017).

\bibitem{KorobovPRA14} V.I.~Korobov, L.~Hilico, and J.-Ph.~Karr,
  Theoretical transition frequencies beyond 0.1 ppb accuracy in H$_2^+$, HD$^+$, and antiprotonic helium.
  Phys.\ Rev.~A \textbf{89}, 032511 (2014).

\bibitem{Korobov13} V.I.~Korobov, L.~Hilico, and J.-Ph.~Karr,
  Calculation of the relativistic Bethe logarithm in the two-center problem.
  Phys.\ Rev.~A \textbf{87}, 062506 (2013).

\bibitem{KarrVP17} J.-Ph.~Karr, L.~Hilico, and V.I.~Korobov,
  One-loop vacuum polarization at $m\alpha^7$ and higher orders for three-body molecular system.
  Phys.\ Rev.~A \textbf{95}, 042514 (2017).

%\bibitem{KorobovPRL14} V.I.~Korobov, L.~Hilico, and J.-Ph.~Karr,
%  $m\alpha^7$-Order Corrections in the Hydrogen Molecular Ions and Antiprotonic Helium.
%  Phys.\ Rev.~Lett.\ \textbf{112}, 103003 (2014).



\end{thebibliography}

\end{document}
